Shear and bulk viscosities of water up to 1.6 GPa and anomaly in the structural relaxation time

Deep in the Earth's crust, pressure exceeds one thousand times the atmospheric pressure. Water still flows under these conditions, but experiences dramatic changes in structure and fluidity. Using combined dynamic and inelastic light scattering techniques, we simultaneously measure the shear and bulk viscosities of water as a function of pressure. The former increases faster than the latter, so that their ratio shows a two-fold decrease from 0 to 1.6 GPa; we confirm this trend with simulations. We analyze our results in terms of the structural relaxation time $\tau$. Contrary to other liquids, pressure initially accelerates relaxation in water. Our measurements reveal that $\tau$ reaches a minimum close to 1 ps around 0.5 GPa. We interpret $\tau$ as a the equilibration time of hydrogen bonds, and propose that the minimum in $\tau$ arises from a structural anomaly which allows fastest interconversion between local structures in water, and generates a cascade of thermodynamic and dynamic anomalies.

==> anc/runA_100x_DDM.txt <==
T/K	P/MPa	Delta P/MPa	D/(mum^2/s)	eta_shear/(mPa s)	eta_bulk/(mPa s)	eta_bulk/eta_shear	τP/ps	K0/GPa	Kr/GPa	Kinf/GPa	Ginf/GPa
295.15	1.5	-9.1	1.289	0.955	2.681	2.807	1.776	2.218	4.722	6.940	1.682
295.15	1.5	-9.1	1.282	0.961	2.674	2.783	1.773	2.218	4.709	6.928	1.692
295.15	1.5	-9.1	1.301	0.947	2.693	2.844	1.782	2.218	4.742	6.961	1.667
295.15	1.5	-9.1	1.284	0.960	2.676	2.789	1.774	2.218	4.712	6.931	1.690
295.15	1.5	-9.1	1.315	0.937	2.706	2.889	1.788	2.218	4.766	6.984	1.650
295.15	1.5	-9.1	1.283	0.960	2.675	2.788	1.774	2.218	4.712	6.930	1.690
295.15	1.5	-9.1	1.299	0.948	2.691	2.839	1.781	2.218	4.739	6.958	1.669
295.15	1.5	-9.1	1.286	0.957	2.679	2.798	1.775	2.218	4.717	6.936	1.686
295.15	1.5	-9.1	1.281	0.962	2.673	2.780	1.773	2.218	4.707	6.926	1.694
295.25	80.1	-2.3	1.267	0.979	2.879	2.942	1.651	2.713	4.881	7.594	1.659
295.25	80.1	-2.3	1.283	0.966	2.896	2.997	1.657	2.713	4.909	7.622	1.638
295.25	80.1	-2.3	1.292	0.960	2.904	3.025	1.660	2.713	4.923	7.636	1.628
295.25	359.8	2.1	1.141	1.110	3.198	2.880	1.329	4.697	4.931	9.628	1.712
295.25	359.8	2.1	1.143	1.108	3.201	2.890	1.330	4.697	4.935	9.633	1.708
295.25	359.8	2.1	1.135	1.116	3.191	2.860	1.328	4.697	4.919	9.617	1.720
295.25	597.4	0.0	0.932	1.381	3.346	2.423	1.236	6.381	4.704	11.080	1.941
295.25	597.4	0.0	0.942	1.367	3.364	2.461	1.238	6.381	4.730	11.110	1.922
295.25	597.4	0.0	0.936	1.375	3.353	2.438	1.237	6.381	4.714	11.090	1.934
295.35	845.8	0.0	0.677	1.930	4.333	2.245	1.462	8.116	4.668	12.780	2.079
295.35	845.8	0.0	0.735	1.778	4.536	2.552	1.487	8.116	4.887	13.000	1.915
295.35	845.8	0.0	0.732	1.785	4.527	2.536	1.486	8.116	4.876	12.990	1.923
295.35	992.2	14.9	0.681	1.937	4.639	2.395	1.463	9.142	4.853	13.990	2.026
295.35	992.2	14.9	0.669	1.970	4.594	2.332	1.458	9.142	4.806	13.950	2.061
295.35	992.2	14.9	0.670	1.968	4.597	2.335	1.459	9.142	4.809	13.950	2.059
295.35	1197.8	12.3	0.441	3.020	4.125	1.366	1.441	10.590	3.921	14.510	2.871
295.35	1197.8	12.3	0.511	2.607	4.676	1.794	1.493	10.590	4.445	15.040	2.478
295.35	1197.8	12.3	0.505	2.640	4.631	1.754	1.489	10.590	4.402	15.000	2.509
295.45	1297.0	12.9	0.452	2.961	4.902	1.656	1.560	11.300	4.352	15.650	2.629
295.45	1297.0	12.9	0.440	3.045	4.790	1.573	1.550	11.300	4.253	15.550	2.703
295.45	1297.0	12.9	0.454	2.952	4.914	1.665	1.561	11.300	4.363	15.660	2.621

==> anc/runA_50x_DDM.txt <==
T/K	P/MPa	Delta P/MPa	D/(mum^2/s)	eta_shear/(mPa s)	eta_bulk/(mPa s)	eta_bulk/eta_shear	τP/ps	K0/GPa	Kr/GPa	Kinf/GPa	Ginf/GPa
295.15	1.5	-9.1	1.228	1.003	2.618	2.610	1.748	2.218	4.610	6.829	1.766
295.15	1.5	-9.1	1.186	1.039	2.570	2.474	1.726	2.218	4.526	6.744	1.829
295.15	1.5	-9.1	1.222	1.008	2.611	2.590	1.745	2.218	4.598	6.816	1.776
295.15	1.5	-9.1	1.150	1.071	2.527	2.360	1.707	2.218	4.451	6.669	1.886
295.15	1.5	-9.1	1.195	1.030	2.581	2.506	1.731	2.218	4.546	6.765	1.814
295.15	1.5	-9.1	1.224	1.006	2.613	2.597	1.746	2.218	4.603	6.821	1.772
295.15	1.5	-9.1	1.212	1.016	2.601	2.560	1.740	2.218	4.580	6.798	1.789
295.15	1.5	-9.1	1.229	1.002	2.618	2.612	1.748	2.218	4.612	6.830	1.765
295.15	1.5	-9.1	1.223	1.007	2.612	2.593	1.745	2.218	4.600	6.818	1.774
295.15	1.5	-9.1	1.189	1.036	2.574	2.485	1.728	2.218	4.533	6.752	1.824
295.25	80.1	-2.3	1.311	0.946	2.923	3.091	1.667	2.713	4.956	7.669	1.603
295.25	80.1	-2.3	1.302	0.953	2.914	3.059	1.664	2.713	4.940	7.654	1.615
295.25	80.1	-2.3	1.313	0.945	2.925	3.096	1.668	2.713	4.958	7.671	1.601
295.25	359.8	2.1	1.127	1.124	3.179	2.828	1.325	4.697	4.902	9.599	1.733
295.25	359.8	2.1	1.118	1.133	3.168	2.797	1.323	4.697	4.884	9.581	1.746
295.25	359.8	2.1	1.142	1.109	3.199	2.884	1.330	4.697	4.932	9.630	1.710
295.25	597.4	0.0	0.949	1.356	3.379	2.492	1.241	6.381	4.751	11.130	1.906
295.25	597.4	0.0	0.951	1.354	3.381	2.496	1.241	6.381	4.753	11.130	1.904
295.25	597.4	0.0	0.964	1.336	3.406	2.550	1.245	6.381	4.788	11.170	1.878
295.35	845.8	0.0	0.769	1.701	4.639	2.728	1.500	8.116	4.998	13.110	1.832
295.35	845.8	0.0	0.764	1.712	4.625	2.702	1.498	8.116	4.982	13.100	1.844
295.35	845.8	0.0	0.753	1.735	4.593	2.647	1.494	8.116	4.948	13.060	1.869
295.35	992.2	14.9	0.638	2.064	4.468	2.165	1.445	9.142	4.675	13.820	2.160
295.35	992.2	14.9	0.660	1.997	4.558	2.282	1.454	9.142	4.768	13.910	2.090
295.35	992.2	14.9	0.617	2.137	4.372	2.046	1.434	9.142	4.574	13.720	2.235
295.35	1197.8	12.3	0.519	2.568	4.728	1.841	1.498	10.590	4.494	15.090	2.441
295.35	1197.8	12.3	0.503	2.649	4.620	1.744	1.488	10.590	4.391	14.980	2.518
295.35	1197.8	12.3	0.515	2.588	4.701	1.816	1.496	10.590	4.468	15.060	2.460
295.45	1297.0	12.9	0.477	2.807	5.107	1.819	1.578	11.300	4.534	15.830	2.492
295.45	1297.0	12.9	0.477	2.806	5.108	1.820	1.578	11.300	4.536	15.830	2.491
295.45	1297.0	12.9	0.482	2.780	5.144	1.851	1.582	11.300	4.567	15.860	2.468

==> anc/runA_Brillouin.txt <==
T/K	DfB/GHz	GammaB/GHz	chi2	P/MPa	rho/(kg/m3)	w/(m/s)	(alpha/f2)/(s^2/m)
295.15	7.525	0.304	1.33	6.0	1000.5	1498.2	2.252e-14
295.15	7.441	0.323	1.49	-3.1	996.3	1483.0	2.474e-14
295.25	8.221	0.324	1.59	81.3	1031.8	1623.9	1.853e-14
295.25	8.200	0.329	1.24	79.0	1030.9	1620.1	1.900e-14
295.25	10.592	0.350	1.50	358.7	1117.8	2048.3	9.562e-15
295.25	10.608	0.353	1.71	360.8	1118.3	2051.0	9.620e-15
295.25	12.227	0.377	1.18	597.4	1171.1	2334.2	6.792e-15
295.25	12.227	0.386	1.27	597.4	1171.1	2334.2	6.956e-15
295.35	13.680	0.500	1.78	845.8	1215.9	2583.7	6.502e-15
295.35	13.680	0.500	1.78	845.8	1215.9	2583.7	6.502e-15
295.35	14.424	0.506	2.29	984.8	1237.6	2710.0	5.644e-15
295.35	14.501	0.532	1.76	999.6	1239.9	2723.1	5.833e-15
295.35	15.465	0.569	1.43	1191.6	1266.9	2885.7	5.177e-15
295.35	15.525	0.592	1.26	1204.0	1268.5	2895.8	5.331e-15
295.45	15.939	0.615	1.34	1290.5	1279.7	2965.1	5.131e-15
295.45	15.999	0.640	1.59	1303.4	1281.3	2975.2	5.281e-15

==> anc/runB_100x_DDM.txt <==
T/K	P/MPa	Delta P/MPa	D/(mum^2/s)	eta_shear/(mPa s)	eta_bulk/(mPa s)	eta_bulk/eta_shear	τP/ps	K0/GPa	Kr/GPa	Kinf/GPa	Ginf/GPa
295.05	2.9	-2.2	1.391	0.885	2.960	3.342	1.923	2.226	4.982	7.208	1.491
295.05	2.9	-2.2	1.378	0.893	2.949	3.301	1.919	2.226	4.964	7.190	1.504
295.05	2.9	-2.2	1.348	0.913	2.923	3.200	1.907	2.226	4.920	7.146	1.537
295.05	2.9	-2.2	1.364	0.903	2.936	3.252	1.913	2.226	4.943	7.169	1.520
295.05	2.9	-2.2	1.363	0.904	2.935	3.249	1.913	2.226	4.941	7.168	1.521
295.05	2.9	-2.2	1.376	0.895	2.947	3.294	1.918	2.226	4.961	7.188	1.506
295.05	2.9	-2.2	1.360	0.905	2.933	3.241	1.912	2.226	4.938	7.164	1.524
295.05	2.9	-2.2	1.354	0.909	2.927	3.219	1.909	2.226	4.928	7.154	1.531
295.05	2.9	-2.2	1.354	0.910	2.927	3.218	1.909	2.226	4.928	7.154	1.531
295.05	2.9	-2.2	1.337	0.921	2.912	3.162	1.902	2.226	4.902	7.129	1.550
295.05	23.7	-15.0	1.424	0.866	2.780	3.210	1.743	2.352	4.953	7.305	1.543
295.05	23.7	-15.0	1.400	0.881	2.760	3.132	1.735	2.352	4.917	7.269	1.570
295.05	23.7	-15.0	1.400	0.881	2.760	3.133	1.735	2.352	4.918	7.269	1.570
295.05	23.7	-15.0	1.397	0.883	2.758	3.122	1.734	2.352	4.913	7.264	1.573
295.05	23.7	-15.0	1.394	0.885	2.756	3.115	1.733	2.352	4.909	7.261	1.576
295.05	23.7	-15.0	1.380	0.894	2.744	3.071	1.728	2.352	4.888	7.240	1.592
295.05	23.7	-15.0	1.392	0.886	2.753	3.106	1.732	2.352	4.905	7.257	1.579
295.05	23.7	-15.0	1.369	0.901	2.733	3.033	1.724	2.352	4.870	7.221	1.606
295.05	23.7	-15.0	1.379	0.894	2.743	3.067	1.728	2.352	4.886	7.238	1.593
295.05	23.7	-15.0	1.388	0.888	2.751	3.096	1.731	2.352	4.900	7.252	1.583
295.05	10.8	-10.7	1.346	0.915	3.044	3.326	1.950	2.274	4.987	7.260	1.499
295.05	10.8	-10.7	1.338	0.921	3.037	3.299	1.946	2.274	4.975	7.248	1.508
295.05	10.8	-10.7	1.362	0.904	3.059	3.382	1.956	2.274	5.011	7.284	1.481
295.05	203.7	-1.8	1.313	0.953	2.923	3.068	1.403	3.571	5.005	8.575	1.631
295.05	203.7	-1.8	1.314	0.952	2.925	3.072	1.403	3.571	5.007	8.578	1.630
295.05	203.7	-1.8	1.330	0.940	2.940	3.126	1.407	3.571	5.033	8.604	1.610
295.05	201.8	-2.1	1.299	0.963	2.967	3.081	1.426	3.557	5.011	8.567	1.626
295.05	201.8	-2.1	1.316	0.951	2.984	3.139	1.431	3.557	5.039	8.595	1.605
295.05	201.8	-2.1	1.291	0.969	2.959	3.053	1.424	3.557	4.997	8.553	1.637
295.05	391.6	1.9	1.199	1.058	3.302	3.121	1.323	4.925	5.060	9.985	1.621
295.05	391.6	1.9	1.175	1.079	3.274	3.033	1.317	4.925	5.017	9.941	1.654
295.05	391.6	1.9	1.179	1.076	3.278	3.046	1.318	4.925	5.023	9.948	1.649
295.05	392.8	0.4	1.163	1.091	3.261	2.990	1.314	4.933	4.995	9.928	1.670
295.05	392.8	0.4	1.165	1.089	3.263	2.996	1.314	4.933	4.998	9.931	1.668
295.05	392.8	0.4	1.156	1.098	3.251	2.961	1.312	4.933	4.980	9.913	1.682
295.05	589.5	5.4	1.034	1.244	3.561	2.863	1.279	6.325	4.974	11.300	1.737
295.05	589.5	5.4	1.043	1.233	3.576	2.901	1.281	6.325	4.995	11.320	1.722
295.05	589.5	5.4	1.026	1.253	3.549	2.832	1.277	6.325	4.957	11.280	1.750
295.05	593.0	1.6	1.027	1.253	3.703	2.956	1.320	6.350	5.025	11.370	1.700
295.05	593.0	1.6	0.998	1.288	3.656	2.838	1.313	6.350	4.961	11.310	1.748
295.05	593.0	1.6	1.009	1.274	3.674	2.884	1.316	6.350	4.986	11.340	1.729
295.05	594.2	0.8	0.994	1.294	3.684	2.846	1.321	6.358	4.966	11.320	1.745
295.05	594.2	0.8	1.003	1.282	3.700	2.886	1.324	6.358	4.988	11.350	1.728
295.05	594.2	0.8	1.011	1.272	3.714	2.919	1.326	6.358	5.006	11.360	1.715
295.05	723.7	258.1	0.756	1.715	3.689	2.151	1.320	7.263	4.544	11.810	2.113
295.05	723.7	258.1	0.761	1.703	3.705	2.175	1.322	7.263	4.564	11.830	2.098
295.05	723.7	258.1	0.755	1.718	3.684	2.144	1.319	7.263	4.539	11.800	2.117
295.05	850.2	-5.0	0.759	1.722	4.178	2.426	1.382	8.148	4.804	12.950	1.980
295.05	850.2	-5.0	0.741	1.763	4.124	2.339	1.376	8.148	4.742	12.890	2.027
295.05	850.2	-5.0	0.752	1.737	4.158	2.394	1.380	8.148	4.782	12.930	1.997
295.05	850.8	6.1	0.743	1.757	4.066	2.314	1.360	8.152	4.724	12.880	2.041
295.05	850.8	6.1	0.752	1.737	4.094	2.357	1.363	8.152	4.755	12.910	2.017
295.05	850.8	6.1	0.772	1.693	4.152	2.453	1.370	8.152	4.823	12.970	1.966
295.15	951.9	5.5	0.659	1.993	4.196	2.105	1.385	8.860	4.605	13.460	2.188
295.15	951.9	5.5	0.666	1.972	4.224	2.142	1.388	8.860	4.636	13.500	2.164
295.15	951.9	5.5	0.659	1.994	4.195	2.104	1.385	8.860	4.604	13.460	2.188
295.15	956.2	2.9	0.669	1.965	4.358	2.217	1.418	8.890	4.699	13.590	2.119
295.15	956.2	2.9	0.669	1.964	4.360	2.220	1.418	8.890	4.701	13.590	2.118
295.15	956.2	2.9	0.668	1.966	4.356	2.215	1.417	8.890	4.698	13.590	2.120
295.15	956.8	-1.7	0.688	1.912	4.566	2.389	1.459	8.894	4.830	13.720	2.022
295.15	956.8	-1.7	0.681	1.930	4.542	2.353	1.456	8.894	4.804	13.700	2.041
295.15	956.8	-1.7	0.680	1.934	4.537	2.346	1.456	8.894	4.799	13.690	2.045
295.05	1096.7	0.7	0.602	2.199	4.940	2.247	1.529	9.880	4.800	14.680	2.136
295.05	1096.7	0.7	0.592	2.237	4.890	2.186	1.524	9.880	4.751	14.630	2.173
295.05	1096.7	0.7	0.584	2.267	4.849	2.139	1.520	9.880	4.711	14.590	2.203
295.05	1100.0	5.7	0.595	2.227	5.018	2.253	1.551	9.903	4.807	14.710	2.133
295.05	1100.0	5.7	0.572	2.314	4.902	2.118	1.539	9.903	4.695	14.600	2.217
295.05	1100.0	5.7	0.590	2.243	4.997	2.228	1.549	9.903	4.787	14.690	2.148
295.15	1101.5	-2.6	0.579	2.287	4.986	2.180	1.553	9.913	4.749	14.660	2.178
295.15	1101.5	-2.6	0.565	2.346	4.907	2.092	1.545	9.913	4.673	14.590	2.234
295.15	1101.5	-2.6	0.576	2.299	4.971	2.162	1.552	9.913	4.734	14.650	2.189
295.15	1315.5	22.3	0.466	2.873	5.475	1.906	1.660	11.430	4.636	16.070	2.433
295.15	1315.5	22.3	0.463	2.892	5.450	1.884	1.658	11.430	4.614	16.050	2.449
295.15	1315.5	22.3	0.464	2.885	5.460	1.892	1.659	11.430	4.622	16.050	2.443
295.15	1331.0	8.6	0.457	2.932	5.790	1.975	1.730	11.540	4.714	16.260	2.387
295.15	1331.0	8.6	0.457	2.932	5.790	1.975	1.730	11.540	4.715	16.260	2.387
295.15	1331.0	8.6	0.458	2.921	5.804	1.987	1.731	11.540	4.726	16.270	2.379
295.15	1335.9	1.2	0.447	2.997	5.811	1.939	1.743	11.580	4.683	16.260	2.416
295.15	1335.9	1.2	0.437	3.068	5.716	1.863	1.735	11.580	4.607	16.180	2.473
295.15	1335.9	1.2	0.437	3.068	5.716	1.863	1.735	11.580	4.607	16.180	2.473
295.15	1404.9	2.9	0.407	3.305	5.287	1.599	1.651	12.070	4.357	16.420	2.724
295.15	1404.9	2.9	0.405	3.320	5.267	1.586	1.650	12.070	4.341	16.410	2.736
295.15	1404.9	2.9	0.406	3.314	5.276	1.592	1.651	12.070	4.348	16.420	2.731
295.15	1410.5	8.3	0.388	3.463	5.638	1.628	1.748	12.110	4.396	16.500	2.701
295.15	1410.5	8.3	0.367	3.660	5.375	1.469	1.726	12.110	4.191	16.300	2.854
295.15	1410.5	8.3	0.389	3.455	5.649	1.635	1.749	12.110	4.405	16.510	2.694
295.05	1420.5	11.6	0.398	3.376	6.150	1.821	1.835	12.180	4.624	16.800	2.539
295.05	1420.5	11.6	0.392	3.433	6.075	1.770	1.829	12.180	4.568	16.750	2.581
295.05	1420.5	11.6	0.394	3.413	6.101	1.787	1.831	12.180	4.587	16.770	2.567
295.15	1461.8	10.7	0.388	3.468	5.120	1.476	1.619	12.470	4.238	16.710	2.870
295.15	1461.8	10.7	0.373	3.610	4.932	1.366	1.604	12.470	4.082	16.550	2.988
295.15	1461.8	10.7	0.372	3.619	4.920	1.360	1.603	12.470	4.072	16.540	2.995
295.15	1470.6	6.8	0.350	3.854	4.876	1.265	1.629	12.540	3.933	16.470	3.108
295.15	1470.6	6.8	0.356	3.790	4.960	1.309	1.635	12.540	4.001	16.540	3.057
295.15	1470.6	6.8	0.335	4.027	4.644	1.153	1.610	12.540	3.746	16.280	3.249
295.15	1477.2	6.4	0.354	3.807	5.309	1.394	1.706	12.580	4.134	16.720	2.965
295.15	1477.2	6.4	0.355	3.796	5.324	1.403	1.707	12.580	4.146	16.730	2.956
295.15	1477.2	6.4	0.350	3.854	5.247	1.361	1.701	12.580	4.085	16.670	3.001

==> anc/runB_Brillouin.txt <==
T/K	DfB/GHz	GammaB/GHz	chi2	P/MPa	rho/(kg/m3)	w/(m/s)	(alpha/f2)/(s^2/m)
295.05	7.505	0.319	1.03	4.0	999.6	1494.5	2.382e-14
295.05	7.485	0.337	0.95	1.9	998.6	1491.0	2.537e-14
295.05	7.468	0.331	1.45	-0.1	997.7	1487.7	2.506e-14
295.05	7.755	0.294	1.21	31.2	1011.5	1539.7	1.991e-14
295.05	7.617	0.328	1.32	16.2	1005.0	1514.8	2.343e-14
295.05	7.519	0.347	1.41	5.5	1000.2	1496.9	2.579e-14
295.05	9.335	0.317	1.16	204.6	1074.7	1824.4	1.255e-14
295.05	9.319	0.325	1.34	202.8	1074.1	1821.6	1.289e-14
295.05	9.301	0.326	1.11	200.7	1073.5	1818.2	1.304e-14
295.05	10.829	0.362	1.69	390.7	1125.9	2090.1	9.285e-15
295.05	10.843	0.344	1.62	392.6	1126.3	2092.5	8.779e-15
295.05	10.846	0.363	1.54	393.0	1126.4	2093.0	9.252e-15
295.05	12.161	0.379	1.22	586.8	1169.1	2322.5	6.925e-15
295.05	12.195	0.390	1.29	592.2	1170.2	2328.4	7.084e-15
295.05	12.205	0.401	1.41	593.8	1170.5	2330.2	7.257e-15
295.05	12.210	0.396	1.32	594.6	1170.7	2331.0	7.156e-15
295.05	13.718	0.476	1.49	852.7	1217.1	2590.0	6.138e-15
295.05	13.691	0.462	1.26	847.7	1216.3	2585.4	5.984e-15
295.05	13.725	0.467	1.56	853.9	1217.3	2591.1	6.008e-15
295.05	14.238	0.500	1.38	949.2	1232.4	2678.4	5.783e-15
295.15	14.267	0.488	1.63	954.7	1233.2	2683.3	5.609e-15
295.15	14.282	0.517	1.53	957.6	1233.6	2685.9	5.934e-15
294.95	14.274	0.507	2.06	955.9	1233.5	2684.4	5.827e-15
294.95	14.996	0.560	1.91	1096.4	1254.1	2806.6	5.575e-15
295.05	14.999	0.566	1.40	1097.1	1254.1	2807.2	5.631e-15
295.15	15.028	0.576	1.33	1102.8	1254.9	2812.0	5.702e-15
295.15	15.015	0.573	1.23	1100.2	1254.5	2809.8	5.683e-15
295.15	16.006	0.644	2.10	1304.4	1281.6	2976.2	5.303e-15
295.15	16.110	0.675	2.78	1326.7	1284.3	2993.7	5.463e-15
295.15	16.150	0.698	1.69	1335.3	1285.4	3000.4	5.607e-15
295.15	16.156	0.691	1.94	1336.5	1285.6	3001.3	5.538e-15
295.15	16.465	0.669	1.87	1403.5	1293.7	3052.8	5.081e-15
295.15	16.478	0.700	5.15	1406.4	1294.0	3055.0	5.303e-15
295.15	16.516	0.748	2.67	1414.7	1295.0	3061.3	5.630e-15
295.05	16.569	0.756	2.59	1426.3	1296.5	3070.2	5.632e-15
295.15	16.705	0.687	2.63	1456.4	1300.0	3092.8	4.998e-15
295.15	16.753	0.687	3.21	1467.2	1301.2	3100.8	4.961e-15
295.15	16.783	0.724	2.87	1474.0	1302.0	3105.9	5.200e-15
295.15	16.812	0.739	3.53	1480.4	1302.7	3110.6	5.283e-15

==> anc/runC_100x_DDM.txt <==
T/K	P/MPa	Delta P/MPa	D/(mum^2/s)	eta_shear/(mPa s)	eta_bulk/(mPa s)	eta_bulk/eta_shear	τP/ps	K0/GPa	Kr/GPa	Kinf/GPa	Ginf/GPa
295.15	33.3	0.3	1.234	1.001	3.404	3.401	2.086	2.412	5.048	7.460	1.484
295.15	33.3	0.3	1.227	1.006	3.397	3.376	2.083	2.412	5.037	7.449	1.492
295.15	33.3	0.3	1.237	0.998	3.408	3.414	2.087	2.412	5.053	7.465	1.480
295.15	33.3	0.3	1.248	0.989	3.419	3.455	2.092	2.412	5.070	7.482	1.467
295.15	33.3	0.3	1.227	1.006	3.397	3.375	2.083	2.412	5.037	7.449	1.492
295.15	33.3	0.3	1.247	0.990	3.418	3.453	2.092	2.412	5.069	7.481	1.468
295.15	33.3	0.3	1.243	0.994	3.413	3.434	2.089	2.412	5.062	7.474	1.474
295.15	33.3	0.3	1.224	1.009	3.393	3.362	2.081	2.412	5.031	7.443	1.497
295.15	33.3	0.3	1.243	0.993	3.414	3.438	2.090	2.412	5.063	7.475	1.473
295.15	33.3	0.3	1.228	1.005	3.398	3.380	2.083	2.412	5.039	7.451	1.491
295.25	587.9	-2.8	0.985	1.306	4.066	3.112	1.441	6.314	5.102	11.420	1.639
295.25	587.9	-2.8	0.980	1.313	4.057	3.089	1.439	6.314	5.091	11.400	1.648
295.25	587.9	-2.8	1.001	1.285	4.094	3.186	1.445	6.314	5.138	11.450	1.613
295.25	1186.7	-4.3	0.558	2.386	5.660	2.372	1.681	10.520	4.953	15.470	2.088
295.25	1186.7	-4.3	0.553	2.407	5.633	2.341	1.679	10.520	4.929	15.440	2.106
295.25	1186.7	-4.3	0.561	2.373	5.678	2.393	1.683	10.520	4.968	15.480	2.076

==> anc/runC_Brillouin.txt <==
T/K	DfB/GHz	GammaB/GHz	chi2	P/MPa	rho/(kg/m3)	w/(m/s)	(alpha/f2)/(s^2/m)
295.25	7.506	0.305	0.78	3.8	999.4	1494.7	2.273e-14
295.25	7.465	0.333	0.99	-0.7	997.4	1487.3	2.526e-14
295.25	7.460	0.334	1.14	-1.2	997.1	1486.4	2.535e-14
295.25	7.465	0.318	1.44	-0.7	997.4	1487.3	2.409e-14
295.35	7.781	0.368	1.67	33.5	1012.4	1544.5	2.472e-14
295.35	7.756	0.363	1.75	30.8	1011.3	1540.0	2.459e-14
295.15	7.768	0.357	1.60	32.4	1012.0	1542.0	2.412e-14
295.15	7.775	0.370	1.44	33.1	1012.3	1543.3	2.490e-14
295.15	7.778	0.377	1.43	33.4	1012.4	1543.8	2.535e-14
295.15	12.149	0.421	2.80	585.0	1168.7	2320.6	7.729e-15
295.15	12.141	0.416	2.67	583.7	1168.4	2319.2	7.641e-15
295.25	12.155	0.418	1.42	585.8	1168.8	2321.6	7.653e-15
295.25	12.176	0.440	1.97	589.3	1169.5	2325.3	8.025e-15
295.25	12.159	0.415	2.25	586.5	1168.9	2322.3	7.600e-15
295.25	15.329	0.581	1.63	1163.6	1263.2	2862.7	5.430e-15
295.25	15.366	0.590	1.67	1171.2	1264.2	2868.9	5.477e-15
295.25	15.422	0.623	1.70	1182.6	1265.7	2878.4	5.719e-15
295.25	15.452	0.637	1.65	1188.8	1266.6	2883.4	5.814e-15
295.25	15.431	0.623	1.49	1184.5	1266.0	2879.9	5.706e-15

==> anc/runD_100x_DDM.txt <==
T/K	P/MPa	Delta P/MPa	D/(mum^2/s)	eta_shear/(mPa s)	eta_bulk/(mPa s)	eta_bulk/eta_shear	τP/ps	K0/GPa	Kr/GPa	Kinf/GPa	Ginf/GPa
295.15	126.5	-3.8	1.299	0.958	3.057	3.192	1.617	3.026	5.035	8.061	1.578
295.15	126.5	-3.8	1.282	0.971	3.039	3.132	1.611	3.026	5.007	8.033	1.599
295.15	126.5	-3.8	1.316	0.945	3.073	3.250	1.623	3.026	5.062	8.088	1.557
295.15	126.5	-3.8	1.287	0.967	3.044	3.148	1.613	3.026	5.015	8.041	1.593
295.15	126.5	-3.8	1.266	0.983	3.023	3.077	1.606	3.026	4.981	8.007	1.619
295.15	126.5	-3.8	1.255	0.991	3.012	3.039	1.602	3.026	4.962	7.988	1.633
295.15	126.5	-3.8	1.266	0.982	3.023	3.078	1.606	3.026	4.981	8.007	1.618
295.15	126.5	-3.8	1.275	0.976	3.032	3.106	1.609	3.026	4.995	8.021	1.608
295.15	126.5	-3.8	1.302	0.956	3.059	3.200	1.618	3.026	5.039	8.065	1.575
295.15	126.5	-3.8	1.269	0.980	3.026	3.088	1.607	3.026	4.986	8.012	1.615
295.05	1048.6	-1.3	0.633	2.085	4.481	2.149	1.425	9.540	4.693	14.230	2.184
295.05	1048.6	-1.3	0.625	2.112	4.444	2.104	1.421	9.540	4.654	14.190	2.212
295.05	1048.6	-1.3	0.629	2.099	4.462	2.125	1.423	9.540	4.672	14.210	2.199
294.95	1058.1	8.5	0.620	2.131	4.914	2.305	1.530	9.608	4.823	14.430	2.092
294.95	1058.1	8.5	0.636	2.077	4.986	2.401	1.538	9.608	4.895	14.500	2.039
294.95	1058.1	8.5	0.636	2.076	4.987	2.402	1.538	9.608	4.896	14.500	2.038
295.05	1063.9	1.0	0.623	2.120	4.773	2.252	1.492	9.648	4.785	14.430	2.125
295.05	1063.9	1.0	0.623	2.122	4.771	2.248	1.492	9.648	4.782	14.430	2.127
295.05	1063.9	1.0	0.620	2.132	4.757	2.231	1.491	9.648	4.768	14.420	2.137
294.95	1066.3	-0.1	0.615	2.147	5.072	2.362	1.566	9.666	4.871	14.540	2.062
294.95	1066.3	-0.1	0.616	2.144	5.076	2.368	1.566	9.666	4.875	14.540	2.059
294.95	1066.3	-0.1	0.605	2.183	5.024	2.302	1.561	9.666	4.825	14.490	2.096
295.05	1070.2	-3.2	0.615	2.148	5.088	2.369	1.568	9.693	4.878	14.570	2.059
295.05	1070.2	-3.2	0.616	2.146	5.092	2.373	1.568	9.693	4.881	14.570	2.057
295.05	1070.2	-3.2	0.621	2.128	5.116	2.404	1.571	9.693	4.904	14.600	2.040
294.95	1069.0	-1.7	0.625	2.116	4.983	2.355	1.538	9.685	4.867	14.550	2.066
294.95	1069.0	-1.7	0.618	2.137	4.954	2.318	1.535	9.685	4.839	14.520	2.088
294.95	1069.0	-1.7	0.609	2.171	4.910	2.262	1.531	9.685	4.796	14.480	2.120
295.05	1073.4	-3.2	0.614	2.152	4.921	2.287	1.528	9.715	4.818	14.530	2.107
295.05	1073.4	-3.2	0.625	2.116	4.969	2.348	1.533	9.715	4.865	14.580	2.071
295.05	1073.4	-3.2	0.616	2.147	4.927	2.294	1.529	9.715	4.823	14.540	2.102
294.95	1071.7	0.3	0.616	2.145	4.866	2.268	1.515	9.704	4.802	14.510	2.117
294.95	1071.7	0.3	0.629	2.100	4.927	2.346	1.521	9.704	4.862	14.570	2.072
294.95	1071.7	0.3	0.605	2.183	4.816	2.206	1.510	9.704	4.752	14.460	2.155
295.05	1074.5	-0.1	0.617	2.142	4.828	2.253	1.504	9.723	4.792	14.520	2.127
295.05	1074.5	-0.1	0.620	2.134	4.839	2.268	1.505	9.723	4.803	14.530	2.118
295.05	1074.5	-0.1	0.615	2.148	4.819	2.243	1.503	9.723	4.784	14.510	2.133

==> anc/runD_50x_DDM.txt <==
T/K	P/MPa	Delta P/MPa	D/(mum^2/s)	eta_shear/(mPa s)	eta_bulk/(mPa s)	eta_bulk/eta_shear	τP/ps	K0/GPa	Kr/GPa	Kinf/GPa	Ginf/GPa
295.15	126.5	-3.8	1.280	0.972	3.038	3.126	1.611	3.026	5.004	8.030	1.601
295.15	126.5	-3.8	1.281	0.971	3.039	3.130	1.611	3.026	5.006	8.032	1.600
295.15	126.5	-3.8	1.270	0.979	3.028	3.091	1.608	3.026	4.988	8.014	1.613
295.15	126.5	-3.8	1.274	0.977	3.031	3.103	1.609	3.026	4.993	8.019	1.609
295.15	126.5	-3.8	1.268	0.981	3.025	3.082	1.607	3.026	4.983	8.009	1.617
295.15	126.5	-3.8	1.287	0.967	3.044	3.149	1.613	3.026	5.015	8.041	1.593
295.15	126.5	-3.8	1.288	0.966	3.046	3.154	1.614	3.026	5.018	8.044	1.591
295.15	126.5	-3.8	1.267	0.982	3.025	3.081	1.607	3.026	4.983	8.009	1.617
295.15	126.5	-3.8	1.276	0.975	3.033	3.109	1.609	3.026	4.996	8.022	1.607
295.15	126.5	-3.8	1.279	0.973	3.037	3.122	1.611	3.026	5.002	8.028	1.602
295.05	1048.6	-1.3	0.636	2.077	4.492	2.163	1.426	9.540	4.704	14.240	2.175
295.05	1048.6	-1.3	0.637	2.075	4.494	2.166	1.426	9.540	4.707	14.250	2.173
295.05	1048.6	-1.3	0.639	2.067	4.505	2.180	1.427	9.540	4.718	14.260	2.164
294.95	1058.1	8.5	0.613	2.154	4.883	2.267	1.527	9.608	4.793	14.400	2.115
294.95	1058.1	8.5	0.619	2.132	4.913	2.304	1.530	9.608	4.822	14.430	2.093
294.95	1058.1	8.5	0.621	2.128	4.918	2.311	1.531	9.608	4.828	14.440	2.089
295.05	1063.9	1.0	0.609	2.171	4.706	2.168	1.485	9.648	4.717	14.360	2.176
295.05	1063.9	1.0	0.618	2.139	4.748	2.220	1.490	9.648	4.759	14.410	2.144
295.05	1063.9	1.0	0.620	2.132	4.757	2.231	1.491	9.648	4.768	14.420	2.137
294.95	1066.3	-0.1	0.616	2.145	5.075	2.366	1.566	9.666	4.874	14.540	2.060
294.95	1066.3	-0.1	0.609	2.170	5.041	2.323	1.563	9.666	4.841	14.510	2.084
294.95	1066.3	-0.1	0.618	2.138	5.084	2.378	1.567	9.666	4.883	14.550	2.053
295.05	1070.2	-3.2	0.616	2.147	5.089	2.370	1.568	9.693	4.879	14.570	2.059
295.05	1070.2	-3.2	0.616	2.147	5.090	2.371	1.568	9.693	4.879	14.570	2.058
295.05	1070.2	-3.2	0.611	2.162	5.069	2.345	1.566	9.693	4.860	14.550	2.073
294.95	1069.0	-1.7	0.617	2.142	4.948	2.310	1.535	9.685	4.833	14.520	2.093
294.95	1069.0	-1.7	0.610	2.166	4.916	2.270	1.531	9.685	4.802	14.490	2.115
294.95	1069.0	-1.7	0.614	2.153	4.933	2.291	1.533	9.685	4.818	14.500	2.103
295.05	1073.4	-3.2	0.614	2.155	4.917	2.282	1.528	9.715	4.814	14.530	2.110
295.05	1073.4	-3.2	0.612	2.159	4.911	2.274	1.527	9.715	4.808	14.520	2.114
295.05	1073.4	-3.2	0.611	2.164	4.906	2.267	1.526	9.715	4.802	14.520	2.118
294.95	1071.7	0.3	0.608	2.174	4.828	2.221	1.511	9.704	4.765	14.470	2.145
294.95	1071.7	0.3	0.612	2.159	4.849	2.246	1.513	9.704	4.785	14.490	2.130
294.95	1071.7	0.3	0.607	2.176	4.826	2.218	1.511	9.704	4.762	14.470	2.147
295.05	1074.5	-0.1	0.607	2.179	4.778	2.193	1.499	9.723	4.743	14.470	2.163
295.05	1074.5	-0.1	0.609	2.170	4.791	2.208	1.500	9.723	4.756	14.480	2.154
295.05	1074.5	-0.1	0.609	2.171	4.790	2.206	1.500	9.723	4.754	14.480	2.155

==> anc/runD_Brillouin.txt <==
T/K	DfB/GHz	GammaB/GHz	chi2	P/MPa	rho/(kg/m3)	w/(m/s)	(alpha/f2)/(s^2/m)
295.05	8.652	0.321	1.39	128.4	1049.3	1701.6	1.581e-14
295.15	8.619	0.350	1.76	124.6	1047.9	1695.6	1.749e-14
295.15	14.757	0.516	1.46	1049.2	1247.2	2766.3	5.384e-15
294.95	14.751	0.525	1.67	1047.9	1247.2	2765.2	5.480e-15
294.95	14.781	0.548	1.51	1053.8	1248.0	2770.3	5.692e-15
294.95	14.824	0.563	1.39	1062.3	1249.2	2777.6	5.796e-15
295.05	14.829	0.549	1.44	1063.4	1249.3	2778.4	5.648e-15
295.05	14.834	0.540	1.05	1064.4	1249.5	2779.3	5.543e-15
294.95	14.845	0.554	1.82	1066.4	1249.8	2781.1	5.683e-15
294.95	14.844	0.582	1.77	1066.3	1249.8	2781.0	5.970e-15
295.05	14.872	0.572	1.48	1071.8	1250.5	2785.7	5.829e-15
295.05	14.856	0.567	1.47	1068.6	1250.1	2782.9	5.804e-15
294.85	14.862	0.562	1.26	1069.8	1250.3	2784.0	5.746e-15
294.95	14.854	0.555	1.58	1068.2	1250.1	2782.6	5.683e-15
295.05	14.888	0.564	1.71	1075.0	1251.0	2788.4	5.737e-15
295.05	14.872	0.551	1.71	1071.8	1250.5	2785.7	5.621e-15
294.95	14.871	0.553	1.57	1071.5	1250.5	2785.4	5.639e-15
294.95	14.872	0.554	1.65	1071.8	1250.6	2785.7	5.646e-15
295.05	14.886	0.554	1.37	1074.6	1250.9	2788.0	5.635e-15
295.05	14.885	0.546	1.44	1074.4	1250.9	2787.9	5.555e-15

==> anc/runE_100x_DDM.txt <==
T/K	P/MPa	Delta P/MPa	D/(mum^2/s)	eta_shear/(mPa s)	eta_bulk/(mPa s)	eta_bulk/eta_shear	τP/ps	K0/GPa	Kr/GPa	Kinf/GPa	Ginf/GPa
295.45	63.3	0.1	1.317	0.941	2.789	2.963	1.643	2.605	4.876	7.481	1.645
295.45	63.1	-0.5	1.289	0.961	2.773	2.884	1.638	2.604	4.834	7.438	1.676
295.45	63.5	1.1	1.289	0.962	2.839	2.952	1.672	2.606	4.870	7.476	1.650
295.45	64.0	0.1	1.329	0.932	2.805	3.009	1.647	2.609	4.899	7.509	1.628
295.45	63.8	-0.5	1.306	0.949	2.793	2.944	1.645	2.608	4.867	7.475	1.653
295.45	64.1	1.1	1.294	0.957	2.848	2.975	1.674	2.610	4.882	7.493	1.641
295.45	153.7	0.5	1.314	0.950	2.799	2.947	1.438	3.218	4.925	8.143	1.671
295.45	154.3	0.7	1.297	0.963	2.771	2.879	1.427	3.222	4.889	8.111	1.698
295.45	153.5	-2.2	1.295	0.964	2.758	2.862	1.422	3.217	4.880	8.096	1.705
295.45	227.0	0.0	1.229	1.021	2.886	2.826	1.363	3.741	4.880	8.621	1.727
295.45	228.3	2.6	1.223	1.027	2.839	2.765	1.343	3.750	4.846	8.596	1.753
295.45	230.4	1.6	1.231	1.020	2.799	2.744	1.322	3.765	4.834	8.600	1.762
295.45	374.9	3.0	1.164	1.090	3.131	2.872	1.287	4.807	4.927	9.734	1.716
295.45	377.4	2.0	1.159	1.095	2.968	2.709	1.229	4.825	4.835	9.660	1.785
295.45	378.9	1.0	1.162	1.092	2.782	2.547	1.163	4.835	4.736	9.571	1.859
295.45	650.2	4.7	0.944	1.370	3.335	2.435	1.199	6.750	4.728	11.480	1.942
295.45	652.8	0.4	0.942	1.372	3.384	2.467	1.212	6.768	4.751	11.520	1.926
295.45	654.0	2.0	0.953	1.357	3.425	2.524	1.221	6.776	4.789	11.570	1.897
295.45	996.8	5.0	0.689	1.915	4.141	2.162	1.337	9.174	4.675	13.850	2.162
295.45	1002.5	6.5	0.679	1.942	4.073	2.097	1.323	9.214	4.623	13.840	2.205
295.45	1007.6	3.7	0.665	1.983	4.178	2.107	1.353	9.250	4.634	13.880	2.200
295.75	1429.3	2.6	0.426	3.165	5.045	1.594	1.567	12.230	4.369	16.600	2.741
295.75	1434.5	7.9	0.416	3.244	4.816	1.484	1.531	12.270	4.230	16.500	2.850
295.75	1439.7	2.5	0.409	3.294	4.977	1.511	1.570	12.310	4.270	16.580	2.826
295.45	1580.1	15.5	0.332	4.080	5.480	1.343	1.737	13.310	4.134	17.450	3.079
295.45	1587.1	-1.5	0.330	4.112	5.147	1.252	1.674	13.360	3.995	17.360	3.191
295.45	1589.9	6.9	0.331	4.090	5.179	1.266	1.675	13.380	4.020	17.400	3.175

==> anc/runE_Brillouin.txt <==
T/K	DfB/GHz	GammaB/GHz	chi2	P/MPa	rho/(kg/m3)	w/(m/s)	(alpha/f2)/(s^2/m)
295.45	8.057	0.310	1.29	63.3	1024.6	1594.4	1.882e-14
295.45	8.058	0.323	1.08	63.4	1024.7	1594.5	1.962e-14
295.45	8.054	0.312	1.12	62.9	1024.5	1593.8	1.895e-14
295.45	8.064	0.334	1.10	64.0	1024.9	1595.6	2.020e-14
295.45	8.063	0.310	1.29	63.9	1024.9	1595.5	1.879e-14
295.45	8.064	0.323	1.08	64.0	1024.9	1595.7	1.959e-14
295.45	8.060	0.312	1.12	63.6	1024.8	1594.9	1.892e-14
295.45	8.070	0.334	1.10	64.7	1025.2	1596.8	2.017e-14
295.45	8.884	0.313	1.35	153.4	1057.8	1743.6	1.431e-14
295.45	8.889	0.313	1.02	153.9	1058.0	1744.4	1.429e-14
295.45	8.895	0.312	1.32	154.6	1058.3	1745.6	1.418e-14
295.45	8.876	0.312	1.11	152.5	1057.5	1742.0	1.427e-14
295.45	9.532	0.317	1.09	227.0	1081.4	1859.9	1.179e-14
295.45	9.532	0.331	1.14	227.0	1081.4	1859.9	1.231e-14
295.45	9.554	0.311	1.26	229.6	1082.2	1863.9	1.148e-14
295.45	9.568	0.324	1.03	231.3	1082.7	1866.4	1.190e-14
295.45	10.703	0.341	1.06	373.4	1121.4	2068.0	9.032e-15
295.45	10.726	0.347	0.99	376.4	1122.2	2072.0	9.160e-15
295.45	10.740	0.317	1.16	378.4	1122.6	2074.5	8.319e-15
295.45	10.748	0.319	1.33	379.4	1122.9	2075.9	8.356e-15
295.45	12.539	0.383	1.05	647.9	1180.8	2388.0	6.417e-15
295.45	12.567	0.374	1.11	652.6	1181.7	2392.9	6.212e-15
295.45	12.570	0.391	1.08	653.0	1181.8	2393.3	6.495e-15
295.45	12.582	0.377	1.07	655.0	1182.2	2395.4	6.240e-15
295.45	14.473	0.509	1.39	994.3	1239.0	2718.4	5.617e-15
295.45	14.499	0.453	1.42	999.2	1239.8	2722.8	4.974e-15
295.45	14.533	0.504	1.15	1005.8	1240.7	2728.5	5.498e-15
295.45	14.552	0.476	1.14	1009.5	1241.3	2731.8	5.168e-15
295.75	16.572	0.666	1.20	1428.0	1296.3	3071.0	4.962e-15
295.75	16.584	0.642	1.21	1430.6	1296.6	3072.9	4.770e-15
295.75	16.620	0.648	1.35	1438.5	1297.5	3078.9	4.791e-15
295.75	16.631	0.673	1.50	1441.0	1297.8	3080.7	4.965e-15
295.45	17.215	0.763	1.41	1572.4	1313.0	3177.6	5.094e-15
295.45	17.282	0.770	1.54	1587.9	1314.7	3188.7	5.080e-15
295.45	17.275	0.722	1.59	1586.4	1314.5	3187.6	4.770e-15
295.45	17.305	0.770	1.53	1593.3	1315.3	3192.6	5.062e-15
